The domain question for the Nielsen-Soelberg group rings: the commutative case, with certified ball checks

Nielsen and Soelberg exhibited three torsion-free groups G_1, G_2, G_3 carrying 8-element sets without unique products, and asked whether any of the group rings R[G_i], R a domain, is a domain. We record that for every commutative domain R the answer is affirmative for all three groups: each G_i is virtually nilpotent, so the theorem of Kropholler, Linnell and Moody applies over every field, in every characteristic, and commutative coefficients reduce to the fraction field. Every ingredient is in the literature except the nilpotent structure of the relevant finite-index subgroup of G_2, which is supplied by the certified computational model of our companion paper (arXiv:2607.19687). The question therefore remains open exactly for noncommutative coefficient domains, where the unique-product mechanism -- the only known ring-independent one -- is precisely what these groups are constructed to lack. As a complement we report machine-checkable, DRAT-certified verifications that F_2[G_i] has no zero divisors with both supports in explicit balls of the defining generating sets, obtained by propositional reasoning alone, independent of the K-theoretic machinery; we state precisely what these certificates do and do not add.

==> anc/README_anc.txt <==
Ancillary files for "The domain question for the Nielsen-Soelberg group
rings: the commutative case, with certified ball checks" (M. Tabei).

Layout expected by the scripts (the model modules load their multiplication
tables from ../results/ relative to the script directory):

    work/
      src/       <- put all *.py here
      results/   <- put all *.json here; DRAT proofs are also written here

Then, from work/src/:

    python zerodiv_drat.py G1 4       # any table row: {G1|G2|G3} r
    python zerodiv_drat.py --sanity   # positive control (Z/6, expects SAT)
    python zerodiv_drat.py P 3        # negative control (Promislow group)

Requirements: python-sat (pip install python-sat), kissat on PATH, and
drat-trim (path via the DRAT_TRIM environment variable, ../tools/drat-trim,
or PATH). Each proof is checked by drat-trim and deleted after verification;
expect ~2 GB of transient disk for G3 at r=4.

The group models g1_model.py / g2_model.py / g3_model.py and their tables
are those of the artifact collection of arXiv:2607.19687, where the
faithfulness certificate chains are documented; promislow.py is from
arXiv:2607.18346.


==> anc/g1_model.json <==
{
"n": 32,
"S": 8,
"mtab": [ [ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32 ], [ 2, 6, 1, 7, 8, 3, 14, 15, 4, 5, 16, 17, 18, 9, 10, 26, 27, 28, 11, 12, 13, 29, 30, 31, 32, 19, 20, 21, 25, 24, 23, 22 ], [ 3, 1, 6, 9, 10, 2, 4, 5, 14, 15, 19, 20, 21, 7, 8, 11, 12, 13, 26, 27, 28, 32, 31, 30, 29, 16, 17, 18, 22, 23, 24, 25 ], [ 4, 10, 11, 12, 1, 21, 3, 20, 22, 23, 24, 5, 2, 30, 29, 6, 9, 31, 32, 28, 27, 26, 13, 7, 8, 17, 16, 25, 14, 15, 19, 18 ], [ 5, 13, 7, 1, 12, 16, 24, 25, 17, 2, 3, 4, 23, 29, 30, 27, 26, 32, 31, 8, 6, 9, 10, 11, 28, 22, 21, 20, 15, 14, 18, 19 ], [ 6, 3, 2, 14, 15, 1, 9, 10, 7, 8, 26, 27, 28, 4, 5, 19, 20, 21, 16, 17, 18, 25, 24, 23, 22, 11, 12, 13, 32, 31, 30, 29 ], [ 7, 5, 16, 17, 2, 13, 1, 12, 29, 30, 31, 8, 6, 24, 25, 3, 4, 23, 22, 21, 20, 19, 18, 14, 15, 27, 26, 32, 9, 10, 11, 28 ], [ 8, 18, 14, 2, 17, 26, 31, 32, 27, 6, 1, 7, 30, 25, 24, 20, 19, 22, 23, 15, 3, 4, 5, 16, 21, 29, 13, 12, 10, 9, 28, 11 ], [ 9, 15, 19, 20, 3, 28, 6, 27, 32, 31, 30, 10, 1, 23, 22, 2, 14, 24, 25, 18, 17, 16, 21, 4, 5, 12, 11, 29, 7, 8, 26, 13 ], [ 10, 21, 4, 3, 20, 11, 30, 29, 12, 1, 6, 9, 31, 22, 23, 17, 16, 25, 24, 5, 2, 14, 15, 19, 18, 32, 28, 27, 8, 7, 13, 26 ], [ 11, 4, 21, 22, 23, 10, 12, 1, 30, 29, 32, 28, 27, 3, 20, 24, 5, 2, 17, 16, 25, 18, 19, 15, 14, 6, 9, 31, 26, 13, 7, 8 ], [ 12, 23, 24, 5, 4, 27, 11, 28, 26, 13, 7, 1, 10, 15, 14, 21, 22, 19, 18, 25, 16, 17, 2, 3, 20, 9, 6, 8, 30, 29, 32, 31 ], [ 13, 16, 5, 24, 25, 7, 29, 30, 1, 12, 27, 26, 32, 17, 2, 22, 21, 20, 3, 4, 23, 15, 14, 18, 19, 31, 8, 6, 28, 11, 10, 9 ], [ 14, 8, 26, 27, 6, 18, 2, 17, 25, 24, 23, 15, 3, 31, 32, 1, 7, 30, 29, 13, 12, 11, 28, 9, 10, 20, 19, 22, 4, 5, 16, 21 ], [ 15, 28, 9, 6, 27, 19, 23, 22, 20, 3, 2, 14, 24, 32, 31, 12, 11, 29, 30, 10, 1, 7, 8, 26, 13, 25, 18, 17, 5, 4, 21, 16 ], [ 16, 7, 13, 29, 30, 5, 17, 2, 24, 25, 22, 21, 20, 1, 12, 31, 8, 6, 27, 26, 32, 28, 11, 10, 9, 3, 4, 23, 19, 18, 14, 15 ], [ 17, 30, 31, 8, 7, 20, 16, 21, 19, 18, 14, 2, 5, 10, 9, 13, 29, 11, 28, 32, 26, 27, 6, 1, 12, 4, 3, 15, 24, 25, 22, 23 ], [ 18, 26, 8, 31, 32, 14, 25, 24, 2, 17, 20, 19, 22, 27, 6, 29, 13, 12, 1, 7, 30, 10, 9, 28, 11, 23, 15, 3, 21, 16, 5, 4 ], [ 19, 9, 28, 32, 31, 15, 20, 3, 23, 22, 25, 18, 17, 6, 27, 30, 10, 1, 12, 11, 29, 13, 26, 8, 7, 2, 14, 24, 16, 21, 4, 5 ], [ 20, 31, 30, 10, 9, 17, 19, 18, 16, 21, 4, 3, 15, 8, 7, 28, 32, 26, 13, 29, 11, 12, 1, 6, 27, 14, 2, 5, 23, 22, 25, 24 ], [ 21, 11, 10, 30, 29, 4, 22, 23, 3, 20, 17, 16, 25, 12, 1, 32, 28, 27, 6, 9, 31, 8, 7, 13, 26, 24, 5, 2, 18, 19, 15, 14 ], [ 22, 29, 32, 28, 11, 25, 21, 16, 18, 19, 15, 23, 4, 13, 26, 10, 30, 7, 8, 31, 9, 6, 27, 12, 1, 5, 24, 14, 3, 20, 17, 2 ], [ 23, 27, 12, 11, 28, 24, 15, 14, 5, 4, 21, 22, 19, 26, 13, 9, 6, 8, 7, 1, 10, 30, 29, 32, 31, 18, 25, 16, 20, 3, 2, 17 ], [ 24, 12, 27, 26, 13, 23, 5, 4, 15, 14, 18, 25, 16, 11, 28, 7, 1, 10, 9, 6, 8, 31, 32, 29, 30, 21, 22, 19, 17, 2, 3, 20 ], [ 25, 32, 29, 13, 26, 22, 18, 19, 21, 16, 5, 24, 14, 28, 11, 8, 31, 9, 10, 30, 7, 1, 12, 27, 6, 15, 23, 4, 2, 17, 20, 3 ], [ 26, 14, 18, 25, 24, 8, 27, 6, 31, 32, 29, 13, 12, 2, 17, 23, 15, 3, 20, 19, 22, 21, 16, 5, 4, 1, 7, 30, 11, 28, 9, 10 ], [ 27, 24, 23, 15, 14, 12, 26, 13, 11, 28, 9, 6, 8, 5, 4, 18, 25, 16, 21, 22, 19, 20, 3, 2, 17, 7, 1, 10, 31, 32, 29, 30 ], [ 28, 19, 15, 23, 22, 9, 32, 31, 6, 27, 12, 11, 29, 20, 3, 25, 18, 17, 2, 14, 24, 5, 4, 21, 16, 30, 10, 1, 13, 26, 8, 7 ], [ 29, 25, 22, 21, 16, 32, 13, 26, 28, 11, 10, 30, 7, 18, 19, 5, 24, 14, 15, 23, 4, 3, 20, 17, 2, 8, 31, 9, 1, 12, 27, 6 ], [ 30, 20, 17, 16, 21, 31, 10, 9, 8, 7, 13, 29, 11, 19, 18, 4, 3, 15, 14, 2, 5, 24, 25, 22, 23, 28, 32, 26, 12, 1, 6, 27 ], [ 31, 17, 20, 19, 18, 30, 8, 7, 10, 9, 28, 32, 26, 16, 21, 14, 2, 5, 4, 3, 15, 23, 22, 25, 24, 13, 29, 11, 27, 6, 1, 12 ], [ 32, 22, 25, 18, 19, 29, 28, 11, 13, 26, 8, 31, 9, 21, 16, 15, 23, 4, 5, 24, 14, 2, 17, 20, 3, 10, 30, 7, 6, 27, 12, 1 ] ],
"stab": [ [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 0, 3, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ -1, 2, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 2, 0, 1 ], [ 0, 2, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ -1, -2, 0, 1 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, 0, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -1, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ 0, 2, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, -1 ], [ 0, 2, 0, -1 ], [ 1, 0, 0, -1 ], [ 0, -1, -1, 0 ], [ 0, 4, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, -1, -1 ] ], [ [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 0, 3, 1, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -2, 0, 0 ], [ 1, -6, 0, 1 ], [ 0, -1, 1, 0 ], [ 1, 1, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, -3, -1, 0 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, 1, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 2, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -1, 1, -1 ], [ 0, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 1, 0 ], [ 0, 1, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 1, 1, 1, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 1, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ -1, -1, 0, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 5, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 3, 1, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 5, 1, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -2, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -2, -1, 0 ], [ 0, 2, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 2, 0, 1 ], [ -1, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 0, 1 ], [ -1, 0, 0, 0 ], [ 0, -1, 0, 1 ], [ -1, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, -1, 0 ], [ 0, -5, -1, 1 ], [ 0, -1, -1, 0 ], [ -1, 0, 0, 1 ], [ 0, 1, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, -5, -1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ -1, -2, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ 0, -3, -1, 0 ], [ -1, -2, 0, 1 ], [ 0, 2, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ 1, 5, 1, 1 ], [ 0, 1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 0, -2, -1, 0 ], [ 1, -1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, -2, 0, 1 ], [ 1, -1, 0, 0 ], [ 0, 0, 0, 1 ], [ 1, -7, -1, 1 ], [ 0, 2, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, -1, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, -1 ], [ 1, 0, 0, -1 ], [ 0, -1, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 4, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, -1, -1 ], [ 0, 2, 0, 0 ], [ 1, 2, -1, 0 ], [ 0, 2, 0, 0 ], [ 0, 7, -1, -1 ], [ 0, 2, 0, -1 ], [ 1, 0, 0, -1 ], [ 0, -1, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, -2, 0, 0 ], [ 1, 0, 1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 1, 0 ], [ 0, -1, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, -2, 0, 0 ], [ 1, -1, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, -1, 1, -1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, -1, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -3, 0, 1 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 0, -2, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -3, 0, 0 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 1 ], [ 0, 1, 1, 0 ], [ 1, 0, 1, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -4, 0, 1 ], [ 1, 3, 1, 1 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 1, -2, 0, 1 ], [ 0, -1, 0, 0 ], [ 1, -3, 0, 0 ], [ 0, 3, 1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, -1 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, -3, -1, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, -3, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, -1 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -3, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, -3, -1, 0 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -1, -1, 0 ], [ 1, -5, -1, 1 ], [ 0, 2, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 0, 1, 0, -1 ], [ 1, -1, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, -1, 0, -1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 1, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 0, 0, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -1, 1, -1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 1, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, 1, 1, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 1, -1 ], [ 1, 4, 0, -1 ], [ 1, 5, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, -1, 1, -1 ], [ 0, 1, 1, 0 ], [ 1, -1, 1, 0 ], [ 0, 2, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 3, 1, 0 ], [ 0, 3, 1, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 2, 0, 0 ], [ -1, -1, 0, 1 ], [ 0, 3, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 3, 1, 1 ], [ 0, 3, 1, 1 ], [ -1, -2, 0, 1 ], [ 0, -4, 0, 1 ], [ -1, 1, 1, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 1, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 3, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 1, 2, 1, 0 ], [ 0, 2, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 1, 1, 0 ], [ 0, 0, 0, 0 ], [ 1, -4, 0, 1 ], [ 0, 3, 0, 0 ], [ 0, 1, 1, 0 ], [ 0, 3, 1, 0 ], [ 0, 4, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 2, 1, 0 ], [ 0, 4, 1, 0 ], [ -1, -1, 0, 1 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 1, 1, 1, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 1, 3, 1, 1 ], [ 0, 3, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 2, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -2, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, 2, 0, 0 ], [ 0, -5, -1, 1 ], [ 0, -1, -1, 0 ], [ -1, 0, 0, 1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, -1, 0, 0 ], [ 0, 1, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, -5, -1, 1 ], [ 0, 2, 0, 0 ], [ 1, 1, 0, 1 ], [ 0, 2, 0, 0 ], [ 0, -5, -1, 1 ], [ 0, -1, -1, 0 ], [ 0, -1, -1, 0 ], [ -1, 0, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 1 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, -3, -1, 0 ], [ 0, -3, -1, 0 ], [ 1, -4, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 1 ], [ 0, -7, -1, 1 ], [ 1, -2, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ 0, 1, 0, 1 ], [ 0, -3, -1, 0 ], [ 0, -3, -1, 0 ], [ -1, -6, -1, 1 ], [ 0, -4, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, -2, 0, 1 ], [ 1, -1, 0, 0 ], [ 0, -7, -1, 1 ], [ 1, -2, 0, 0 ], [ 0, -4, -1, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 0, 1 ] ], [ [ 0, 0, 0, 0 ], [ -1, -2, 0, 1 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, -2, 0, 1 ], [ 0, -1, 0, 1 ], [ -1, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ 0, -3, 0, 1 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, 0, 1 ], [ -1, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, -7, -1, 1 ], [ -1, 2, 1, 0 ], [ 0, -4, 0, 1 ], [ 1, 3, 1, 1 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 6, 1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, 0, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 1 ], [ 0, 0, 0, 0 ], [ 0, 3, 0, 0 ], [ -1, 0, 0, 1 ], [ 0, -2, 0, 1 ], [ 1, 5, 1, 1 ], [ 0, 1, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 3, 0, 0 ], [ 0, 0, 0, 1 ], [ 0, 6, 1, 1 ], [ 0, -2, 0, 1 ], [ 0, 7, 1, 1 ], [ 0, 1, 0, 1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -1, 0, 1 ], [ 0, -1, 0, 1 ], [ 1, -1, 0, 1 ], [ 0, -2, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, 1, -1, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 3, -1, 0 ], [ 0, 0, 0, -1 ], [ 0, 1, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ -1, 3, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 0, 1, -1, 0 ], [ 0, 1, 0, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 0, 1, 0, -1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ -1, 1, 0, 0 ], [ -1, 3, -1, 0 ], [ 0, 5, -1, -1 ], [ 1, 4, -1, -1 ], [ 0, 0, 0, -1 ], [ 0, 1, -1, 0 ], [ -1, 1, 0, 0 ], [ 0, 0, -1, 0 ], [ 0, 5, -1, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, 1, 0 ], [ 0, -2, 0, 0 ], [ 0, -1, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, -2, 0, 0 ], [ 0, -3, 0, 0 ], [ 1, -3, 0, 0 ], [ 0, -3, 1, -1 ], [ 1, -3, 1, -1 ], [ 0, -1, 1, 0 ], [ 1, -3, 1, 0 ], [ 0, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, 1, 0 ], [ 1, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, -2, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 1, 2, 0, -1 ], [ 0, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, -2, 0, 0 ], [ 2, -3, 1, 0 ], [ 1, 1, 0, 0 ], [ 1, 0, 0, -1 ], [ 1, 2, 0, -1 ], [ 1, 3, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, 1, 0, -1 ], [ 1, 3, 0, -1 ], [ 0, 0, 1, 0 ], [ 1, -1, 0, 0 ], [ 2, -1, 0, 0 ], [ 2, 0, 0, -1 ], [ 1, -2, 1, 0 ], [ 1, -2, 0, 0 ], [ 1, -1, 1, 0 ], [ 1, 1, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 0 ], [ 1, 0, 0, 0 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, -3, 0, 1 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 3, 1, 1 ], [ 1, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 3, 1, 1 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -3, 0, 0 ], [ 1, -2, 0, 1 ], [ 0, -1, 0, 0 ], [ 1, -3, 0, 0 ], [ 0, 3, 1, 1 ], [ 1, 3, 1, 0 ], [ 2, 2, 1, 0 ], [ 1, 0, 0, 0 ], [ 1, 3, 1, 1 ], [ 0, -2, 0, 1 ], [ 1, -4, 0, 1 ], [ 0, 1, 1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, -2, 0, 0 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, -2, 0, 0 ], [ 0, 1, -1, 0 ], [ 0, 5, -1, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 1, -1, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, 3, -1, -1 ], [ 1, -2, 0, 0 ], [ 1, -1, 0, -1 ], [ 0, 1, -1, 0 ], [ 0, 5, -1, -1 ], [ 1, 4, -1, -1 ], [ 0, 0, 0, -1 ], [ 1, -2, 0, -1 ], [ 0, 4, -1, -1 ], [ 0, -1, 0, -1 ], [ 0, 0, 0, 0 ], [ 1, -1, -1, 0 ], [ 1, -1, 0, 0 ], [ 1, 3, -1, -1 ], [ 1, -2, 0, 0 ], [ 0, -1, 0, -1 ], [ 0, -1, 0, 0 ], [ 0, 1, -1, 0 ] ], [ [ 0, 0, 0, 0 ], [ 0, -3, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -3, -1, 0 ], [ 0, 0, -1, 0 ], [ -1, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, -3, -1, 0 ], [ 0, -2, -1, 0 ], [ 0, -1, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, -1, -1, 0 ], [ -1, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, 0, -1 ], [ 0, -2, 0, 0 ], [ 0, 0, 0, -1 ], [ 0, 1, 0, 0 ], [ 0, -3, -1, 0 ], [ 1, -7, -1, 1 ], [ 0, 0, -1, 0 ], [ 0, -1, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, -4, -1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -1, -1, 0 ], [ 1, -1, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, 0, -1, 0 ], [ 0, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, -1, -1, 0 ], [ 0, -1, -1, 0 ], [ 1, -5, -1, 1 ], [ 0, 2, -1, 0 ], [ 1, 0, 0, 0 ], [ 1, -1, 0, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 1, -1, 0 ], [ 1, -2, -1, 0 ], [ 0, 2, 0, 0 ], [ 1, 2, 0, 1 ], [ 0, 2, -1, -1 ], [ 1, -2, 0, 0 ], [ 1, 0, 0, 0 ], [ 1, 1, 0, 0 ], [ 0, 0, -1, 0 ], [ 0, 0, -1, 0 ], [ 1, 0, -1, 0 ], [ 0, 1, 0, -1 ] ], [ [ 0, 0, 0, 0 ], [ 0, -1, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 0, 0, 0 ], [ 0, 4, 0, -1 ], [ 0, -1, 1, 0 ], [ 0, 4, 0, -1 ], [ 0, -1, 1, -1 ], [ 0, -1, 1, 0 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 4, 0, -1 ], [ 1, -3, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 4, 0, -1 ], [ 1, 3, 0, -1 ], [ 0, -1, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 0, 1, -1 ], [ -1, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, -1, 0, 0 ], [ 0, 4, 0, -1 ], [ 1, -3, 1, -1 ], [ 1, -2, 1, -1 ], [ 0, -1, 1, 0 ], [ 0, 4, 0, -1 ], [ -1, 1, 0, 0 ], [ 0, 3, 0, -1 ], [ 0, -1, 1, -1 ] ] ],
"alpha": [ [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, 1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, -2, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, -2, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 4, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, -1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, 0, -1 ], [ 0, -1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, 1, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, 1, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, -5, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 4, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, -3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 4, 1, 0 ], [ 0, 2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, -2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, 1, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, -6, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, -6, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 5, 0, -1 ], [ 0, 3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 4, 1, 0 ], [ 0, -2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, 1 ], [ 0, -3, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, -3, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 7, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -3, 0, -1 ], [ 0, -1, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, -3, 0, 1 ], [ 0, -3, 1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, 4, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 5, 0, -1 ], [ 0, -5, -1, 0 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 2, -1, 0 ], [ 0, 0, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -2, -1, 0 ], [ 0, 0, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 4, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, -4, 1, 0 ], [ 0, -4, 0, 1 ] ] ],
"cinv": [ 1, 3, 2, 5, 4, 6, 7, 11, 13, 10, 8, 12, 9, 16, 21, 14, 24, 19, 18, 23, 15, 25, 20, 17, 22, 26, 27, 28, 29, 30, 31, 32 ],
"hstar": [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, -2, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 1, 0, -1 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 1, 0, -1 ], [ 0, 2, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, -2, -1, 0 ], [ -1, 0, 1, 0 ], [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ -2, 1, 0, 0 ], [ -1, 0, 0, 0 ], [ -1, 2, 0, 0 ], [ 0, 1, 0, 0 ], [ -1, 0, 1, 0 ], [ 0, -7, -1, 1 ] ],
"genX": [ 2, [ 0, 0, 0, 0 ] ],
"genXi": [ 3, [ 0, 0, 0, 0 ] ],
"genY": [ 4, [ 0, 0, 0, 0 ] ],
"genYi": [ 5, [ 0, 0, 0, 0 ] ],
"avals": [ [ 2, [ 0, 0, 0, 0 ] ], [ 4, [ 0, 0, 0, 0 ] ], [ 16, [ 0, 2, 0, 0 ] ], [ 24, [ 0, 1, 0, -1 ] ], [ 18, [ 0, 0, 0, 0 ] ], [ 24, [ 0, -1, 0, 0 ] ], [ 15, [ 0, 2, 0, 0 ] ], [ 2, [ 0, 1, 0, 0 ] ] ],
"T": [ [  ], [ 1 ], [ -1 ], [ 2 ], [ -2 ], [ 1, 1 ], [ 1, 2 ], [ 1, -2 ], [ -1, 2 ], [ -1, -2 ], [ 2, -1 ], [ 2, 2 ], [ -2, 1 ], [ 1, 1, 2 ], [ 1, 1, -2 ], [ 1, 2, -1 ], [ 1, 2, 2 ], [ 1, -2, 1 ], [ -1, 2, -1 ], [ -1, 2, 2 ], [ -1, -2, 1 ], [ 2, -1, 2 ], [ 2, -1, -2 ], [ 2, 2, -1 ], [ -2, 1, -2 ], [ 1, 1, 2, -1 ], [ 1, 1, 2, 2 ], [ 1, 1, -2, 1 ], [ 1, 2, -1, 2 ], [ 1, 2, -1, -2 ], [ 1, 2, 2, -1 ], [ 1, -2, 1, -2 ] ]
}


==> anc/g1_model.py <==
"""
Exact model of the Nielsen-Soelberg group G1 (the first of the two known groups
attaining the GLOBAL minimum |A| = 8 for symmetric non-unique products,
arXiv-published J. Algebra Appl. 2550050; presentation (3.1), witness (3.4)).

Element = (c, (a,b,cc,d)):  g = h * t_c  with h = h1^a h2^b h3^cc h4^d in the
index-32 normal subgroup H = <h1> x <h2,h3,h4 | h2 central, h4h3 = h2^8 h3h4>
(paper (3.2), re-verified independently via GAP AugmentedCosetTableMtc rewriting)
and t_c a fixed BFS transversal word (c in 1..32).

Multiplication uses tables extracted by GAP (results/g1_model.json):
  (c,h)*(c',h') = ( m(c,c'),  h * alpha_c(h') * s(c,c') )
where alpha_c = conjugation by t_c on H and s(c,c') = t_c t_c' t_{m(c,c')}^{-1}.

Faithfulness chain (each link certified):
  (1) H has presentation (3.2) on h1..h4  [GAP Mtc; relators re-derived]
  (2) G1 is torsion-free                  [GAP re-run of N-S transversal check]
  (3) model satisfies G1's relators and reproduces GAP arithmetic on random
      words (g1_verify.py)  =>  model is a quotient of G1 that is injective
      on H (coordinates are exact by construction) => kernel meets H trivially
      => kernel embeds in the order-32 quotient => finite => trivial by (2).
"""
import json
import os
from functools import lru_cache

_DATA = None
S = 8


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g1_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0], u[1] + v[1] + S * u[3] * v[2],
            u[2] + v[2], u[3] + v[3])


def hinv(u):
    return (-u[0], -u[1] + S * u[3] * u[2], -u[2], -u[3])


def hpow(u, k):
    r = (0, 0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G1:
    def __init__(self):
        d = _load()
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0, 0))
        self.x = (d["genX"][0], tuple(d["genX"][1]))
        self.xi = (d["genXi"][0], tuple(d["genXi"][1]))
        self.y = (d["genY"][0], tuple(d["genY"][1]))
        self.yi = (d["genYi"][0], tuple(d["genYi"][1]))
        self.witness = [(a[0], tuple(a[1])) for a in d["avals"]]
        self.gens4 = [self.x, self.xi, self.y, self.yi]

    def apply_alpha(self, c, h):
        """alpha_c(h) = t_c h t_c^{-1}, via images of the four generators."""
        a, b, cc, dd = h
        im = self.alpha[c - 1]
        r = hpow(im[0], a)
        r = hmul(r, hpow(im[1], b))
        r = hmul(r, hpow(im[2], cc))
        r = hmul(r, hpow(im[3], dd))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        # g^{-1} = t_c^{-1} h^{-1} = hstar(c) * (t_{cs} h^{-1} t_{cs}^{-1}) * t_{cs}
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def ball(self, radius):
        """Word ball for generators {x,x^-1,y,y^-1}; returns (list, dist)."""
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens4:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


def is_non_up(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return len(uniq) == 0, uniq


def class_multiset(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    return Counter(cnt.values())


==> anc/g2_model.json <==
{
"n": 4,
"mtab": [ [ 1, 2, 3, 4 ], [ 2, 1, 4, 3 ], [ 3, 4, 1, 2 ], [ 4, 3, 2, 1 ] ],
"stab": [ [ [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ], [ 0, 0, 0, 0 ] ], [ [ 0, 0, 0, 0 ], [ 1, 0, 0, 0 ], [ 0, 0, 0, 1 ], [ 4, -1, -2, -1 ] ], [ [ 0, 0, 0, 0 ], [ -1, 0, 1, 1 ], [ 0, 1, 0, 0 ], [ 0, -1, 1, 1 ] ], [ [ 0, 0, 0, 0 ], [ 4, -2, -1, -1 ], [ 2, -1, 0, -1 ], [ 0, 0, 1, 0 ] ] ],
"alpha": [ [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, 1 ] ], [ [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 2, 0, -1, 0 ], [ 1, -3, 2, 1 ] ], [ [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ], [ 0, 2, -1, 0 ], [ 3, -2, 0, -1 ] ], [ [ 1, 0, 0, 0 ], [ 2, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 6, -3, -2, -1 ] ] ],
"cinv": [ 1, 2, 3, 4 ],
"hstar": [ [ 0, 0, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, -1, 0 ] ],
"avals": [ [ 2, [ 0, 0, 0, 0 ] ], [ 2, [ 1, -1, 0, 0 ] ], [ 3, [ 0, 0, 0, 0 ] ], [ 3, [ 0, 1, -1, 0 ] ], [ 1, [ 1, -2, 1, 1 ] ], [ 4, [ 0, 0, 0, 0 ] ], [ 4, [ 0, -2, 1, 2 ] ], [ 1, [ 3, -1, -1, -1 ] ] ],
"T": [ [  ], [ 1 ], [ 3 ], [ 6 ] ],
"xcheck": [ [ [ -7, 6, 4, -7, 5, -1, 6, 2 ], 3, [ -1, 0, 1, 1 ] ], [ [ 4, 3, 8, -4, 2, -5 ], 4, [ 2, -1, -1, 1 ] ], [ [ -7, -4, -4, -8, -7, -2 ], 2, [ -1, -2, 0, -1 ] ], [ [ 5, 4, -7, 1, -5, 6, -4 ], 2, [ 5, -1, -3, -2 ] ], [ [ 2, -3, -4, 3, 8, -8, -4, -4, -8, -1 ], 3, [ 1, 0, -3, -1 ] ], [ [ -5, -3, -7, 2, 1 ], 2, [ 5, -3, -2, -2 ] ], [ [ 5, -1, 2, 5, -1, 7, -1, -4, -1 ], 1, [ 4, -9, 3, 3 ] ], [ [ -8, 4, -6, -4, -3, 4, 1 ], 3, [ 5, -10, 3, 2 ] ], [ [ 3 ], 3, [ 0, 0, 0, 0 ] ], [ [ -6, -6 ], 1, [ 0, 0, -1, 0 ] ], [ [ -2, -4, -4, 5, 4 ], 4, [ 0, -4, 2, 2 ] ], [ [ -7, 5, 2, 2, -6, 8, 6, -6, -3 ], 3, [ 1, -1, 0, 0 ] ], [ [ -7 ], 4, [ 0, -4, 2, 2 ] ], [ [ -5, 7, -6, 6, 6, 8, 8, 3, 6 ], 2, [ 3, -1, 0, 0 ] ], [ [ 6, -3, 4, -5, -6, 3, 4, 3 ], 3, [ -1, -2, 3, 1 ] ], [ [ -4, -2, -4, -2 ], 1, [ -2, 1, -1, 0 ] ], [ [ 8, -3, -4, -5, 3, 3, -5 ], 1, [ 9, -6, -2, -3 ] ], [ [ 7, 5, 1, -1, 1, -7, -7, -2 ], 4, [ 0, 0, -1, 1 ] ], [ [ 8, 1, 3, 7, -7, -5, 4, 7 ], 3, [ 4, -3, 0, 1 ] ], [ [ -4, -6 ], 2, [ 0, -3, 1, 1 ] ], [ [ 5, -2, -1 ], 1, [ 1, -3, 1, 1 ] ], [ [ 3, -1, -5, -4 ], 2, [ -3, 0, 1, 1 ] ], [ [ 2, -3, 6 ], 1, [ 1, -2, 1, 1 ] ], [ [ -6, -2, -6, -2, -1, -2, 3, -1, -1, -2 ], 4, [ -7, 1, 1, 1 ] ], [ [ -2, 8, 1, -3, 7, 5, -7 ], 3, [ -1, 1, 0, 0 ] ], [ [ -2, -4 ], 4, [ -2, -1, 1, 1 ] ], [ [ -4, 5 ], 3, [ 4, -2, -2, -1 ] ], [ [ -6 ], 4, [ 0, 0, -1, 0 ] ], [ [ 8, 5, 5, 7, 6, 4 ], 3, [ 5, -6, 2, 3 ] ], [ [ -1, -7, 5, -8, 5, 4 ], 1, [ 3, 0, -2, -2 ] ], [ [ -4, 3, -8, 8 ], 1, [ 0, 1, -1, 0 ] ], [ [ -7, 7, -1, -3, -5, -8, -1, 1, 6 ], 1, [ -1, -2, 1, 1 ] ], [ [ 7, 8 ], 4, [ 3, -6, 2, 3 ] ], [ [ 6, -8, -5, 3, -1, -5 ], 1, [ 5, -4, -1, -2 ] ], [ [ 3, -6, -1, -5, 4, -2, -2 ], 3, [ -2, 0, 0, 0 ] ], [ [ -8, 7, -7 ], 1, [ -1, -1, 1, 1 ] ], [ [ 4, -8, 1, 3, -4, 8, -1, -8, -4, -2 ], 2, [ -3, 2, 0, -1 ] ], [ [ 4, -6, 3, -4, 7 ], 3, [ 0, -2, 1, 2 ] ], [ [ -4, 3, -1, -6, 8, 2, 7 ], 1, [ 3, 0, -2, -1 ] ], [ [ -4, 2, 8, -4, -1, -7, 1, 6, 1 ], 1, [ 6, -9, 2, 3 ] ], [ [ -3, -3, -4, 3 ], 1, [ 0, 0, -1, 0 ] ], [ [ -6, -4, -5, 2, -5, 7, 2, 8 ], 3, [ 6, -3, -3, -1 ] ], [ [ -2, 7, 5, -4, -2, -6, 7, 7, 3, 4 ], 3, [ 4, -3, 0, -1 ] ], [ [ 3, 8, -2, 5, -7, -7, 4, 3 ], 4, [ 0, -1, 1, 1 ] ], [ [ 7, 4, 8, -5 ], 2, [ 2, 1, -2, -1 ] ], [ [ 4, -7, -2 ], 1, [ 1, 1, -2, -1 ] ], [ [ 3, 8, -2, -3, -6 ], 3, [ 1, -3, 1, 0 ] ], [ [ -8, -1, -7, 7, 5 ], 2, [ 0, -4, 2, 2 ] ], [ [ 8, 6, -1, 6, 1, -1, -2, 8 ], 1, [ 8, -4, -2, -2 ] ], [ [ 4, 7, -7 ], 3, [ 0, 1, -1, 0 ] ], [ [ 3, -7, 5, -1, -7, -6, -5, 1 ], 2, [ -3, 0, 1, 1 ] ], [ [ -4, 7, -2, 3, 2, -7, -3 ], 3, [ 3, -2, -1, -2 ] ], [ [ -7, 3, 6, 6, -8, -8 ], 2, [ 8, -13, 3, 3 ] ], [ [ -2, 6, 5, -3 ], 1, [ 10, -6, -3, -2 ] ], [ [ -1, 4, 7 ], 1, [ 3, -1, -1, -1 ] ], [ [ 8 ], 1, [ 3, -1, -1, -1 ] ], [ [ -3, 8, -5, -2 ], 4, [ 3, -9, 3, 3 ] ], [ [ 2, 7, 6, -2, 8, -7, 3, -5, -8 ], 2, [ 7, -11, 3, 2 ] ], [ [ -4, -6, -7, 3, -6, 6, -1, -6 ], 3, [ -5, 2, 0, 1 ] ], [ [ -4 ], 3, [ 0, 0, -1, 0 ] ], [ [ 5, 6, -1, -2, -5 ], 4, [ 2, -6, 2, 2 ] ], [ [ -4, 5 ], 3, [ 4, -2, -2, -1 ] ], [ [ 3 ], 3, [ 0, 0, 0, 0 ] ], [ [ -5, -2, 7, 4, 1, 3, -3, 8, 8 ], 2, [ 5, -2, -1, -2 ] ], [ [ 3, -8, -3, 7, -2, 7, -6, -8 ], 3, [ 12, -9, -3, -3 ] ], [ [ 6, -8, 5, 2, 4, -2, -7, 8, 1 ], 4, [ 0, 1, 0, 0 ] ], [ [ -7 ], 4, [ 0, -4, 2, 2 ] ], [ [ -2, 6 ], 3, [ 4, -2, -2, -1 ] ], [ [ -7, 4 ], 2, [ 0, -2, 1, 1 ] ], [ [ 1, 4, 7, 5, 6, -4, -7 ], 3, [ 3, -1, -1, 0 ] ], [ [ 8, -2, -3, 1, -1, -1, 4, -8, -5, -6 ], 4, [ 2, -2, -2, -1 ] ], [ [ 3 ], 3, [ 0, 0, 0, 0 ] ], [ [ 7, 3, -4, -6 ], 1, [ 2, -5, 2, 2 ] ], [ [ -2, 2, -5, 6, 1 ], 3, [ 7, -4, -2, -2 ] ], [ [ -8, 5, -5, 3, -8, -1, -2 ], 3, [ -3, 1, 0, 0 ] ], [ [ 1, 3, 2, -6, -2, 8, 8, 7, 7, -8 ], 1, [ 3, 0, -1, 0 ] ], [ [ 2, -2, -3, 2 ], 4, [ 0, -2, 1, 1 ] ], [ [ -8, 8, -1, 2, 1, -1, -2, 8 ], 2, [ 1, 0, -1, -1 ] ], [ [ -5, -7 ], 4, [ -3, 0, 1, 1 ] ], [ [ -2, -6, 1, 3, 6, 8 ], 3, [ 5, -3, -1, -1 ] ], [ [ -6, -6, 3, 2, -5, -5, -8, -6 ], 1, [ 1, -5, 1, 2 ] ], [ [ -6, 6, 2, 7, 5 ], 3, [ 3, -2, 0, 0 ] ], [ [ -6, -6, 8, 1, 7, -4 ], 1, [ 1, -1, 0, 0 ] ], [ [ -1, 8, 5, -1, 6, -3, 2, 2 ], 2, [ 0, 1, 0, -1 ] ], [ [ -1, -3, 6, 3, 4, 5, 6, -3, -8, -3 ], 4, [ 4, -10, 4, 3 ] ], [ [ -3, 1, -6, 7, -8, -5, 1, 4, -7 ], 4, [ 11, -18, 4, 4 ] ], [ [ 6, 2, 2, 7, 7, -4, 5 ], 2, [ 5, -2, -1, 0 ] ], [ [ 7, -3, 5, -3, -5, -4, 1, 8, 2 ], 2, [ -2, 0, 1, 2 ] ], [ [ -5, -2 ], 2, [ 1, -1, -1, -1 ] ], [ [ 3, 6, 5, -7, -3, -7, 6, -7, 5, -5 ], 4, [ 42, -53, 7, 7 ] ], [ [ 2, -2, -1, 5 ], 2, [ -1, -1, 1, 1 ] ], [ [ -7, 5, -8 ], 4, [ 0, -1, 0, 0 ] ], [ [ 1, -4, 5, -3, 6 ], 3, [ 7, -4, -2, -2 ] ], [ [ 5, -4, 4, -8, -2, -2, -7, 3, 6 ], 3, [ 3, -7, 2, 2 ] ], [ [ -6, -5, -4, -3, -2, -6, 7, -8 ], 3, [ -3, -1, 0, 1 ] ], [ [ -3, -3, -5, 3, -1, 4, -5, 7 ], 3, [ 1, -1, -1, -1 ] ], [ [ -8, 1, -5, 7, 7, -6, -2, 6, -6 ], 4, [ 0, -2, 1, 0 ] ], [ [ -3, 4, 5, -7, -1, 6, 3 ], 4, [ 6, -12, 4, 4 ] ], [ [ 7, -5, 7, -1, 8, -8, -1 ], 1, [ -2, 1, 0, 1 ] ], [ [ 3, -3, -7 ], 4, [ 0, -4, 2, 2 ] ], [ [ 4, -8, 5 ], 3, [ 8, -4, -3, -2 ] ], [ [ 1, -6, -4, 7, -5 ], 4, [ -1, -3, 2, 2 ] ], [ [ -6, -1, -8, 5, -7, 3, -4, -7, 8, 6 ], 2, [ 19, -16, -4, -1 ] ], [ [ 2, 8 ], 2, [ 3, -1, -1, -1 ] ], [ [ -4, -4, -8, 3, 4, 3, 7 ], 2, [ 3, -5, 2, 0 ] ], [ [ -1, -2, -7, 2, -6, -8, 1, -8, -3, 6 ], 2, [ 19, -30, 6, 5 ] ], [ [ -1, 3, 8, -4 ], 2, [ -2, 1, 0, 1 ] ], [ [ -6, -4, 7 ], 3, [ 0, 0, -1, 0 ] ], [ [ 8, -5, -5, 6 ], 4, [ 11, -7, -3, -3 ] ], [ [ 2, -1, -5, -5, 8, -6, 7, 4, 1 ], 4, [ 37, -29, -6, -4 ] ], [ [ -7, -7, 5, -1, 8 ], 2, [ 0, -2, 1, 0 ] ], [ [ 4 ], 3, [ 0, 1, -1, 0 ] ], [ [ -5, 1, -3, -1, 5, 5, 8, -5 ], 3, [ 4, -2, -2, -1 ] ], [ [ -3 ], 3, [ 0, -1, 0, 0 ] ], [ [ -2, 8, 2, 2, 8, -5, -5 ], 2, [ 21, -15, -4, -4 ] ], [ [ 6, 1, 6, 5 ], 2, [ 2, -2, 1, 1 ] ], [ [ 4, -1, 4 ], 2, [ 0, 1, -1, 0 ] ], [ [ 8, -5, 8, -6, 1, 7, 5 ], 2, [ 21, -14, -4, -4 ] ], [ [ 8, 4, -6, 1 ], 1, [ 2, -1, 0, 0 ] ], [ [ -5, -7, -1 ], 3, [ -2, 0, 0, 0 ] ], [ [ -8, -2, 3, 6, 5, 1, 2, -3, -2 ], 4, [ 13, -19, 4, 4 ] ], [ [ -7, 5, 5, 1, -2, 8, 8, 6 ], 1, [ 5, -7, 3, 2 ] ], [ [ 8, -3, 8, -6 ], 2, [ 1, -4, 2, 1 ] ], [ [ -6 ], 4, [ 0, 0, -1, 0 ] ], [ [ 8, -4, 8, 6, -8 ], 2, [ 5, -7, 1, 2 ] ], [ [ 7, -7, 7, 5, -7, 7, -8, 6 ], 1, [ 0, 1, 0, 0 ] ], [ [ -6, 4 ], 2, [ 4, -2, -2, -1 ] ], [ [ 6, -5, 2, -3, -4, -8, 4 ], 1, [ 0, 1, -1, -1 ] ], [ [ -4, 5, -2 ], 4, [ 1, -1, -1, 0 ] ], [ [ -3, -4, 1, -6 ], 3, [ 2, -3, 0, -1 ] ], [ [ 7, -1, -6, 3, 8 ], 4, [ 8, -13, 3, 4 ] ], [ [ 5, 5 ], 1, [ 4, -6, 2, 2 ] ], [ [ -4, -8, -1, 7, 2, 1, -6, -3 ], 2, [ 12, -8, -4, -3 ] ], [ [ 5, -4, -6, 6, 6 ], 2, [ 1, -3, 1, 2 ] ], [ [ -4, 4, -6, -8, 6 ], 1, [ 1, 0, -1, -1 ] ], [ [ -8, -1, -4, -3, 4, -5, -5, 5, -6 ], 1, [ 3, -11, 4, 3 ] ], [ [ -7, 6, 7, -3 ], 2, [ 8, -14, 4, 3 ] ], [ [ -8, -2, -7 ], 3, [ -3, -1, 1, 2 ] ], [ [ -1, 4, 1, 7, -5, -4, 8 ], 4, [ -2, 1, 1, 0 ] ], [ [ 3, 4 ], 1, [ 0, 0, 1, 0 ] ], [ [ -4, 8, -4, 8, -4 ], 3, [ 3, -3, -1, 0 ] ], [ [ -1, 6, 8, -4, 1, 7, 1, -2, -5 ], 3, [ 0, -3, 2, 2 ] ], [ [ -4, 7, 3, -2, -8 ], 3, [ 8, -5, -3, -2 ] ], [ [ 5, 2, 1, 1, -4, 5, 3, 1, -7 ], 4, [ 5, -7, 3, 2 ] ], [ [ 5, 4, -8, -8, 3, 2 ], 2, [ 2, 1, -2, -1 ] ], [ [ -6, 5, -7, -3, -3, 7, -8 ], 4, [ 8, -6, -3, -2 ] ], [ [ 4, 5, -4, -1, -8, 5 ], 2, [ -1, -1, 1, 1 ] ], [ [ 1, 1, 6, -5, -4, -6 ], 3, [ 2, -1, -1, -1 ] ], [ [ -2, 1, 4, -8, 3, -6, -6 ], 1, [ 5, -2, -3, -1 ] ], [ [ 4, 2, 6 ], 1, [ 2, -2, 1, 1 ] ] ]
}


==> anc/g2_model.py <==
"""
Exact model of the Nielsen-Soelberg group G2 (second global-minimum group).
G2 = <a1..a8 | a_i a_j = a_k a_l, (i,j,k,l) in Y>  (paper (3.5));
H = <x1,x2,x3,x4> = <a1^2, a3^2, a6^2, a1a3a6^{-1}>, index 4, normal,
x1, x2 central and [x4,x3] = x1^2 x2^{-2}  (Mtc-derived, both directions:
centralities are relators 1-5 verbatim; relator 6 modulo them is exactly the
commutator relation).  Element = (coset in [4], (p,q,c,d)).
"""
import json
import os

_DATA = None


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g2_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0] + 2 * u[3] * v[2], u[1] + v[1] - 2 * u[3] * v[2],
            u[2] + v[2], u[3] + v[3])


def hinv(u):
    return (-u[0] + 2 * u[3] * u[2], -u[1] - 2 * u[3] * u[2], -u[2], -u[3])


def hpow(u, k):
    r = (0, 0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G2:
    def __init__(self):
        d = _load()
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0, 0))
        self.witness = [(a[0], tuple(a[1])) for a in d["avals"]]
        self.xcheck = d["xcheck"]
        gens = []
        for g in self.witness:
            gens.append(g)
            gens.append(self.inv(g))
        self.gens16 = gens

    def apply_alpha(self, c, h):
        p, q, cc, dd = h
        im = self.alpha[c - 1]
        r = hpow(im[0], p)
        r = hmul(r, hpow(im[1], q))
        r = hmul(r, hpow(im[2], cc))
        r = hmul(r, hpow(im[3], dd))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def ball(self, radius):
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens16:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


==> anc/g3_model.json <==
{
"n": 8,
"S": -8,
"mtab": [ [ 1, 2, 3, 4, 5, 6, 7, 8 ], [ 2, 6, 1, 7, 8, 3, 5, 4 ], [ 3, 1, 6, 8, 7, 2, 4, 5 ], [ 4, 7, 8, 6, 1, 5, 3, 2 ], [ 5, 8, 7, 1, 6, 4, 2, 3 ], [ 6, 3, 2, 5, 4, 1, 8, 7 ], [ 7, 5, 4, 3, 2, 8, 1, 6 ], [ 8, 4, 5, 2, 3, 7, 6, 1 ] ],
"stab": [ [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ] ], [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ -1, 4, 1 ], [ 0, -1, 1 ], [ -1, 1, 0 ] ], [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 1, 4, -1 ], [ 0, -1, -1 ], [ 1, 1, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ] ], [ [ 0, 0, 0 ], [ 1, 0, 0 ], [ 0, 1, 0 ], [ 1, -1, 0 ], [ 0, 0, 0 ], [ 1, 1, 0 ], [ 0, -1, 0 ], [ 1, 0, 0 ] ], [ [ 0, 0, 0 ], [ 0, 0, -1 ], [ 0, -1, 0 ], [ 0, 0, 0 ], [ 0, 1, -1 ], [ 0, -1, -1 ], [ 0, 0, -1 ], [ 0, 1, 0 ] ], [ [ 0, 0, 0 ], [ -1, 4, 1 ], [ 0, 0, 0 ], [ 0, -1, 1 ], [ -1, 1, 0 ], [ -1, 4, 1 ], [ -1, 3, 0 ], [ 0, -3, 1 ] ], [ [ 0, 0, 0 ], [ 0, 1, 0 ], [ -1, 0, 0 ], [ -1, -1, 0 ], [ 0, 0, 0 ], [ 0, 1, -1 ], [ 0, 1, 0 ], [ 0, 2, -1 ] ], [ [ 0, 0, 0 ], [ 0, -1, 0 ], [ 0, 0, 1 ], [ 0, 0, 0 ], [ 0, 1, 1 ], [ 1, -1, 0 ], [ 1, -2, 0 ], [ 0, -1, 0 ] ] ],
"alpha": [ [ [ 1, 0, 0 ], [ 0, 1, 0 ], [ 0, 0, 1 ] ], [ [ 0, 2, -1 ], [ 0, -1, 0 ], [ -1, 2, 0 ] ], [ [ 0, -2, -1 ], [ 0, -1, 0 ], [ -1, -2, 0 ] ], [ [ 0, 4, 1 ], [ 0, -1, 0 ], [ 1, 0, 0 ] ], [ [ 0, 0, 1 ], [ 0, -1, 0 ], [ 1, 4, 0 ] ], [ [ 1, -4, 0 ], [ 0, 1, 0 ], [ 0, -4, 1 ] ], [ [ -1, -2, 0 ], [ 0, 1, 0 ], [ 0, 2, -1 ] ], [ [ -1, 2, 0 ], [ 0, 1, 0 ], [ 0, -2, -1 ] ] ],
"cinv": [ 1, 3, 2, 5, 4, 6, 7, 8 ],
"hstar": [ [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 0, 0, 0 ], [ 1, 4, -1 ], [ 0, -1, 0 ], [ 0, 1, 0 ] ],
"genX": [ 2, [ 0, 0, 0 ] ],
"genXi": [ 3, [ 0, 0, 0 ] ],
"genY": [ 4, [ 0, 0, 0 ] ],
"genYi": [ 5, [ 0, 0, 0 ] ],
"T": [ [  ], [ 1 ], [ -1 ], [ 2 ], [ -2 ], [ 1, 1 ], [ 1, 2 ], [ 1, -2 ] ]
}


==> anc/g3_model.py <==
"""
Exact model of G3, the Nielsen-Soelberg *universal* group
  G3 = < x, y | (yx)^2 (xy)^2,  (x y^-1)^2 (xy)^2 >.

Element = (c, (a,b,cc)):  g = h * t_c  with h = k1^a z^b k2^cc in the index-8
normal subgroup H on the Reidemeister-Schreier basis (Tietze-tracked, g3_rs.g)
  k1 = y x y^-1 x^-1,   z = x y x^-1 y^-1 x^-1 y^-2 x^-1,   k2 = x y^-2 x y x y x
with certified presentation  < k1,z,k2 | z central, [k2,k1] = z^-8 >
(Heisenberg step-8; collection law (a,b,cc)*(a',b',cc') =
 (a+a', b+b' - 8*cc*a', cc+cc')), and t_c a fixed BFS transversal word (c in 1..8).

Multiplication uses tables extracted by GAP (results/g3_model.json):
  (c,h)*(c',h') = ( m(c,c'),  h * alpha_c(h') * s(c,c') ).

Faithfulness chain (each link certified, results/g3_model_build.log):
  (1) H has the presentation above on (k1,z,k2)   [Tietze-tracked RS, g3_rs.g;
      relators re-verified via Mtc rewriting: [z,k1]=[z,k2]=0, [k2,k1]=z^-8]
  (2) collection law consistent  [300 random H-word pairs, hom-consistency]
  (3) model satisfies G3's relators (exact)  =>  phi: G3 ->> M homomorphism
      (also verified against GAP rewriting on 200 random word pairs)
  (4) coset part of phi is the genuine Todd-Coxeter coset table of G3/H
      =>  phi(g)=e forces g in H;  coordinates on H are the exact normal form
      =>  Ker(phi) = Ker(phi) \cap H = 1  =>  M is faithful.
NOTE: unlike the G1 chain this argument needs NO torsion-freeness input.
"""
import json
import os

_DATA = None
S = -8


def _load():
    global _DATA
    if _DATA is None:
        here = os.path.dirname(os.path.abspath(__file__))
        with open(os.path.join(here, "..", "results", "g3_model.json")) as f:
            _DATA = json.load(f)
    return _DATA


def hmul(u, v):
    return (u[0] + v[0], u[1] + v[1] + S * u[2] * v[0], u[2] + v[2])


def hinv(u):
    return (-u[0], -u[1] + S * u[2] * u[0], -u[2])


def hpow(u, k):
    r = (0, 0, 0)
    if k >= 0:
        for _ in range(k):
            r = hmul(r, u)
    else:
        ui = hinv(u)
        for _ in range(-k):
            r = hmul(r, ui)
    return r


class G3:
    def __init__(self):
        d = _load()
        assert d["S"] == S
        self.n = d["n"]
        self.mtab = d["mtab"]
        self.stab = [[tuple(q) for q in row] for row in d["stab"]]
        self.alpha = [[tuple(q) for q in row] for row in d["alpha"]]
        self.cinv = d["cinv"]
        self.hstar = [tuple(q) for q in d["hstar"]]
        self.IDENTITY = (1, (0, 0, 0))
        self.x = (d["genX"][0], tuple(d["genX"][1]))
        self.xi = (d["genXi"][0], tuple(d["genXi"][1]))
        self.y = (d["genY"][0], tuple(d["genY"][1]))
        self.yi = (d["genYi"][0], tuple(d["genYi"][1]))
        self.gens4 = [self.x, self.xi, self.y, self.yi]

    def apply_alpha(self, c, h):
        a, b, cc = h
        im = self.alpha[c - 1]
        r = hpow(im[0], a)
        r = hmul(r, hpow(im[1], b))
        r = hmul(r, hpow(im[2], cc))
        return r

    def mul(self, g, gp):
        c, h = g
        cp, hp = gp
        cpp = self.mtab[c - 1][cp - 1]
        return (cpp, hmul(hmul(h, self.apply_alpha(c, hp)),
                          self.stab[c - 1][cp - 1]))

    def inv(self, g):
        c, h = g
        cs = self.cinv[c - 1]
        return (cs, hmul(self.hstar[c - 1],
                         self.apply_alpha(cs, hinv(h))))

    def word(self, letters):
        """Evaluate a word over letters +-1 (x^, x^-1), +-2 (y, y^-1)."""
        e = self.IDENTITY
        lut = {1: self.x, -1: self.xi, 2: self.y, -2: self.yi}
        for L in letters:
            e = self.mul(e, lut[L])
        return e

    def ball(self, radius):
        """Word ball for generators {x,x^-1,y,y^-1}; returns (list, dist)."""
        dist = {self.IDENTITY: 0}
        frontier = [self.IDENTITY]
        for r in range(1, radius + 1):
            nxt = []
            for g in frontier:
                for gen in self.gens4:
                    h = self.mul(g, gen)
                    if h not in dist:
                        dist[h] = r
                        nxt.append(h)
            frontier = nxt
        return list(dist.keys()), dist


def is_non_up(G, A):
    from collections import Counter
    cnt = Counter()
    for a in A:
        for b in A:
            cnt[G.mul(a, b)] += 1
    uniq = [w for w, c in cnt.items() if c == 1]
    return len(uniq) == 0, uniq


==> anc/promislow.py <==
"""
Exact arithmetic in the Promislow (Hantzsche-Wendt) group P.

P is realized as affine maps  x |-> M x + v  of R^3, where the point group is
the Klein four-group K = {I, X, Y, Z} of diagonal sign matrices with det = +1:

    I = diag( 1, 1, 1)
    X = diag( 1,-1,-1)
    Y = diag(-1, 1,-1)
    Z = diag(-1,-1, 1)

and the translation part v lies in (1/2)Z^3.  We store an element as

    (sgn, t)   where sgn in {+1,-1}^3  (with product +1),  t = 2*v in Z^3.

Group law (affine maps acting on the left):
    (M1,v1)(M2,v2) = (M1 M2, v1 + M1 v2).
In the integer encoding t = 2v this is exact:
    sgn = sgn1 * sgn2   (componentwise),
    t   = t1 + sgn1 (*) t2   (componentwise sign action).

Standard torsion-free generators (verified below):
    x = (X, (1/2,1/2,0))   ->  (sgn=(1,-1,-1), t=(1,1,0))
    y = (Y, (0,1/2,1/2))   ->  (sgn=(-1,1,-1), t=(0,1,1))

Everything is exact integer arithmetic; nothing is truncated or rounded.
"""

from collections import deque

# Point-group elements as sign triples (product of entries == +1).
I = (1, 1, 1)
X = (1, -1, -1)
Y = (-1, 1, -1)
Z = (-1, -1, 1)
POINT_GROUP = (I, X, Y, Z)
POINT_NAME = {I: "I", X: "X", Y: "Y", Z: "Z"}

# An element is a tuple (sgn, t) with sgn a 3-tuple of +-1, t a 3-tuple of ints (=2v).
IDENTITY = (I, (0, 0, 0))


def mul(g, h):
    """Group product g*h (affine maps, left action)."""
    sg, tg = g
    sh, th = h
    sgn = (sg[0] * sh[0], sg[1] * sh[1], sg[2] * sh[2])
    t = (tg[0] + sg[0] * th[0],
         tg[1] + sg[1] * th[1],
         tg[2] + sg[2] * th[2])
    return (sgn, t)


def inv(g):
    """Inverse of g = (M,v):  (M^{-1}, -M^{-1} v).  M diagonal +-1 so M^{-1}=M."""
    sg, tg = g
    t = (-sg[0] * tg[0], -sg[1] * tg[1], -sg[2] * tg[2])
    return (sg, t)


def point_part(g):
    return g[0]


# Generators -----------------------------------------------------------------
GEN_X = (X, (1, 1, 0))
GEN_Y = (Y, (0, 1, 1))


def generators():
    """The four generators x, x^{-1}, y, y^{-1}."""
    return [GEN_X, inv(GEN_X), GEN_Y, inv(GEN_Y)]


# Word-metric ball -----------------------------------------------------------
def ball(radius, gens=None):
    """
    Return (elements, dist) where elements is a list of group elements at word
    distance <= radius from the identity (w.r.t. the symmetric generating set),
    and dist maps element -> its distance.  BFS, exact.
    """
    if gens is None:
        gens = generators()
    dist = {IDENTITY: 0}
    frontier = deque([IDENTITY])
    while frontier:
        g = frontier.popleft()
        d = dist[g]
        if d == radius:
            continue
        for s in gens:
            h = mul(g, s)
            if h not in dist:
                dist[h] = d + 1
                frontier.append(h)
    elems = sorted(dist.keys())
    return elems, dist


def torsion_free_on(elems):
    """
    Check there is no torsion element among `elems`: every non-identity element
    (M,v) with M of order <=2 must have a non-trivial square.  In P every element
    is either a translation (infinite order) or has M of order 2 with square a
    translation (M,v)^2 = (I, v + Mv); torsion would require v + Mv = 0.
    Returns list of torsion elements found (empty == torsion-free on this set).
    """
    bad = []
    for g in elems:
        sg, tg = g
        if g == IDENTITY:
            continue
        # square: (sg^2, tg + sg*tg) = (I, tg + sg*tg)
        sq_t = (tg[0] + sg[0] * tg[0],
                tg[1] + sg[1] * tg[1],
                tg[2] + sg[2] * tg[2])
        sq_sgn = (sg[0] * sg[0], sg[1] * sg[1], sg[2] * sg[2])
        if sq_sgn == I and sq_t == (0, 0, 0):
            bad.append(g)  # squares to identity but g != identity -> torsion
    return bad


def coset(g):
    """Index 0..3 of the K-coset of g, by its point part (I,X,Y,Z)."""
    return POINT_GROUP.index(g[0])


==> anc/zerodiv_drat.py <==
"""DRAT-certified: no ZERO DIVISOR of F2[G] with both supports in B(r),
for G in {P, H4, G1, G2, G3}.

Target: Nielsen-Soelberg (J. Algebra Appl. 23(8), 2024) Section 4 leaves open
whether R[G_i] is a domain for i in {1,2,3}.  These groups are
polycyclic-by-finite, so characteristic 0 is already settled by
Brown / Farkas-Snider; the live case is characteristic p, here F2.

CERTIFIED STATEMENT (self-contained, no external lemma used).  Over F2 an
element is determined by its support, so for nonzero alpha, beta with
A = supp(alpha), B = supp(beta),

    alpha * beta = 0  <=>  every g in G has EVEN multiplicity in {ab : a in A, b in B}.

We encode exactly that, with the only side condition |A|, |B| >= 1 (i.e.
alpha, beta nonzero).  Note |A| = 1 forces every multiplicity to be 1, which
is odd, so singleton supports are ruled out by the parity clauses themselves
-- no cardinality cut is needed, and in particular the Nielsen-Soelberg
Theorem 1.4 pruning used by zerodiv_search.py is NOT used here.  UNSAT
therefore certifies, unconditionally:

    no nonzero alpha, beta in F2[G] with supp(alpha), supp(beta) <= B(r)
    satisfy alpha*beta = 0.

Soundness needs no amenability: alpha*beta = 0 directly forces the parity
condition on supports.

Solver: kissat (streams DRAT to disk), checker: drat-trim; proof deleted once
verified.  --sanity builds the finite group Z/6 instead, where the zero
divisor (1+g^3)^2 = 0 exists, and expects SAT with a solver-free recheck --
a positive control proving the encoder can find zero divisors when they exist.

Usage: python zerodiv_drat.py {P|H4|G1|G2|G3} <r> [--sanity]
"""
import os
import subprocess
import sys
import time
from collections import Counter

from pysat.card import CardEnc, EncType
from pysat.formula import CNF

sys.path.insert(0, __file__.rsplit("/", 1)[0])
from zerodiv_search import get_group


def find_drat_trim():
    env = os.environ.get("DRAT_TRIM")
    if env and os.path.exists(env):
        return env
    here = os.path.dirname(os.path.abspath(__file__))
    repo = os.path.join(here, "..", "tools", "drat-trim")
    if os.path.exists(repo):
        return repo
    from shutil import which
    return which("drat-trim") or repo


def build(U, mul, bound):
    """CNF for: A,B subsets of U, |A|,|B| >= bound, every product value has
    EVEN multiplicity."""
    N = len(U)
    cnf = CNF()
    state = {"top": 2 * N}

    def sA(i):
        return i + 1

    def sB(i):
        return N + i + 1

    cells = {}
    for i in range(N):
        for j in range(N):
            state["top"] += 1
            v = state["top"]
            cnf.append([-v, sA(i)])
            cnf.append([-v, sB(j)])
            cnf.append([-sA(i), -sB(j), v])
            cells.setdefault(mul(U[i], U[j]), []).append(v)

    def xor_chain(lits, parity):
        if not lits:
            assert parity == 0
            return
        cur = lits[0]
        for l in lits[1:]:
            state["top"] += 1
            nxt = state["top"]
            cnf.append([-nxt, cur, l])
            cnf.append([-nxt, -cur, -l])
            cnf.append([nxt, -cur, l])
            cnf.append([nxt, cur, -l])
            cur = nxt
        cnf.append([cur] if parity == 1 else [-cur])

    # ZERO DIVISOR: parity 0 at EVERY value (contrast: unit = 1 at identity)
    for w, vs in cells.items():
        xor_chain(vs, 0)

    for lits in ([sA(i) for i in range(N)], [sB(i) for i in range(N)]):
        card = CardEnc.atleast(lits=lits, bound=bound, top_id=state["top"],
                               encoding=EncType.seqcounter)
        state["top"] = max(state["top"], card.nv)
        cnf.extend(card.clauses)
    return cnf


def z6():
    n = 6
    return list(range(n)), (lambda a, b: (a + b) % n)


def main():
    sanity = "--sanity" in sys.argv
    if sanity:
        name, r = "Z6", 0
        U, mul = z6()
    else:
        name, r = sys.argv[1], int(sys.argv[2])
        U, mul, _ = get_group(name, r)
    N = len(U)
    cnf = build(U, mul, bound=1)
    tag = f"{name}_b{r}" + ("_sanity" if sanity else "")
    print(f"{name} B({r}): pool {N}, CNF {cnf.nv} vars {len(cnf.clauses)} clauses "
          f"(alpha,beta nonzero; no cardinality cut, no NS24 pruning)", flush=True)
    cp = f"../results/zerodiv_{tag}.cnf"
    dp = f"../results/zerodiv_{tag}.drat"
    cnf.to_file(cp)
    t0 = time.time()
    # --noproof: solve WITHOUT emitting DRAT.  Zero disk cost, so it is the
    # safe way to probe whether a radius is reachable at all before betting
    # gigabytes of proof on it.  Result is NOT certified -- probe only.
    noproof = "--noproof" in sys.argv
    cmd = ["kissat", "-q", "--no-binary", cp] + ([] if noproof else [dp])
    res = subprocess.run(cmd, capture_output=True, text=True)
    dt = time.time() - t0
    if noproof and not sanity:
        verdict = {10: "SAT", 20: "UNSAT"}.get(res.returncode,
                                               f"rc={res.returncode}")
        os.remove(cp)
        print(f"PROBE (uncertified, no DRAT): {name} B({r}) -> {verdict} "
              f"({dt:.0f}s).  Rerun without --noproof to certify.", flush=True)
        sys.exit(0)

    if sanity:
        if res.returncode != 10:
            print(f"SANITY FAILED: expected SAT in Z/6 (has (1+g^3)^2 = 0), "
                  f"got rc={res.returncode} -- ENCODER IS BROKEN", flush=True)
            sys.exit(1)
        model = set()
        for line in res.stdout.splitlines():
            if line.startswith("v "):
                model.update(int(x) for x in line[2:].split() if x != "0")
        A = [U[i] for i in range(N) if (i + 1) in model]
        B = [U[i] for i in range(N) if (N + i + 1) in model]
        cnt = Counter()
        for a in A:
            for b in B:
                cnt[mul(a, b)] += 1
        ok = bool(A) and bool(B) and all(v % 2 == 0 for v in cnt.values())
        print(f"SANITY: SAT as expected, A={A} B={B}, solver-free all-even "
              f"check: {'OK' if ok else 'MISMATCH!'} ({dt:.0f}s)", flush=True)
        for p in (cp, dp):
            if os.path.exists(p):
                os.remove(p)
        sys.exit(0 if ok else 1)

    if res.returncode == 10:
        print(f"*** UNEXPECTED SAT ({dt:.0f}s) -- a zero-divisor candidate in "
              f"F2[{name}] B({r}).  Model kept in {cp}.  This would refute "
              f"Kaplansky's zero-divisor conjecture; INVESTIGATE and certify "
              f"before any claim.", flush=True)
        if os.path.exists(dp):
            os.remove(dp)
        sys.exit(1)
    if res.returncode != 20:
        print(f"kissat abnormal exit {res.returncode}: {res.stderr[-300:]}",
              flush=True)
        sys.exit(1)

    chk = subprocess.run([find_drat_trim(), cp, dp], capture_output=True,
                         text=True)
    ok = "s VERIFIED" in chk.stdout
    mb = os.path.getsize(dp) / 2**20
    os.remove(cp)
    os.remove(dp)
    print(f"UNSAT ({dt:.0f}s, proof {mb:.1f} MB) drat-trim: "
          f"{'VERIFIED' if ok else 'FAILED: ' + chk.stdout[-300:]}", flush=True)
    if ok:
        print(f"THEOREM DRAT-CERTIFIED: F2[{name}] has no zero divisor with both "
              f"supports in B({r}) (alpha,beta nonzero; unconditional, no NS24 "
              f"pruning). Proof verified and deleted (regenerable).", flush=True)
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/zerodiv_search.py <==
"""Ball-limited search for ZERO DIVISORS in F2[G] for the Nielsen-Soelberg
groups G1, G2, G3.

MOTIVATION.  Nielsen-Soelberg, "Small sets without unique products in
torsion-free groups" (J. Algebra Appl. 23(8), 2024), Section 4, last
paragraph, states explicitly:

    "We leave it as an open question whether or not any of the three group
     rings R[G_i], for i in {1,2,3}, is a domain."

They verified only that their specific 8-element sets A, B are not the
supports of a zero divisor.  Nothing is known beyond those sets.

Note these groups are polycyclic-by-finite (G3: Heisenberg-8 of index 8;
G1: index-32 subgroup = <h1> x (class-2 nilpotent)), so by Brown /
Farkas-Snider the zero-divisor conjecture already HOLDS for them in
characteristic 0.  The live case is characteristic p -- in particular F2.

ENCODING.  Over F2 an element is determined by its support, so for
alpha = sum_{a in A} a and beta = sum_{b in B} b,

    alpha * beta = 0   <=>   every g has EVEN multiplicity in the multiset
                             { ab : a in A, b in B }.

(Compare the unit search: identity ODD, everything else even.)

SOUND PRUNING (cited, valid in ANY torsion-free group).  All multiplicities
even implies no product occurs exactly once, i.e. AB has no unique product.
Hence Nielsen-Soelberg Theorem 1.4 applies:

    |A| + |B| >= 16, and
    |A|=3 => |B|>=19,  |A|=4 => |B|>=14,  |A|=5 => |B|>=11,
    |A|=6 => |B|>=10,  |A|=7 => |B|>=9.

Also |A|,|B| >= 2 (a singleton support gives all multiplicities 1).

INFEASIBLE  => THEOREM: no zero divisor of F2[G] with both supports in B(r).
FEASIBLE    => would refute Kaplansky's zero-divisor conjecture; the witness
               is re-verified solver-free and must then be certified.

Usage: python zerodiv_search.py {G1|G2|G3|P|H4} <r> [time_limit_s] [max_total]
"""
import sys
import time
from collections import Counter

from ortools.sat.python import cp_model

sys.path.insert(0, __file__.rsplit("/", 1)[0])


def get_group(name, r):
    if name == "P":
        from promislow import ball, mul, IDENTITY
        U, _ = ball(r)
        return list(U), mul, IDENTITY
    if name == "H4":
        from h4_verify import G, ball
        U, _ = ball(r)
        return list(U), G.mul, G.e()
    if name in ("G1", "G2", "G3"):
        mod = {"G1": "g1_model", "G2": "g2_model", "G3": "g3_model"}[name]
        cls = {"G1": "G1", "G2": "G2", "G3": "G3"}[name]
        M = __import__(mod)
        G = getattr(M, cls)()
        elems, _ = G.ball(r)
        return list(elems), G.mul, G.IDENTITY
    raise SystemExit(f"unknown group {name}")


# Nielsen-Soelberg 2024, Theorem 1.4 (valid in any torsion-free group)
NS_MIN_B = {3: 19, 4: 14, 5: 11, 6: 10, 7: 9}
NS_MIN_SUM = 16


def main():
    name, r = sys.argv[1], int(sys.argv[2])
    tl = float(sys.argv[3]) if len(sys.argv) > 3 else 3600
    max_total = int(sys.argv[4]) if len(sys.argv) > 4 else None

    U, mul, IDENT = get_group(name, r)
    N = len(U)
    print(f"{name} B({r}): pool |U|={N}"
          + (f", restricted to |A|+|B| <= {max_total}" if max_total else ""),
          flush=True)

    m = cp_model.CpModel()
    selA = [m.NewBoolVar(f"A{i}") for i in range(N)]
    selB = [m.NewBoolVar(f"B{i}") for i in range(N)]
    nA, nB = sum(selA), sum(selB)

    # supports nonempty and not singletons
    m.Add(nA >= 2)
    m.Add(nB >= 2)
    # Nielsen-Soelberg Theorem 1.4: |A|+|B| >= 16
    m.Add(nA + nB >= NS_MIN_SUM)
    if max_total:
        m.Add(nA + nB <= max_total)
    # per-size bounds (both orientations), encoded via indicators
    for k, lo in NS_MIN_B.items():
        bA = m.NewBoolVar(f"isA{k}")
        m.Add(nA == k).OnlyEnforceIf(bA)
        m.Add(nA != k).OnlyEnforceIf(bA.Not())
        m.Add(nB >= lo).OnlyEnforceIf(bA)
        bB = m.NewBoolVar(f"isB{k}")
        m.Add(nB == k).OnlyEnforceIf(bB)
        m.Add(nB != k).OnlyEnforceIf(bB.Not())
        m.Add(nA >= lo).OnlyEnforceIf(bB)

    # product cells: every value must have EVEN multiplicity
    idx = {g: i for i, g in enumerate(U)}
    ext, nxt = dict(idx), N
    prod = [[0] * N for _ in range(N)]
    for i in range(N):
        for j in range(N):
            p = mul(U[i], U[j])
            if p not in ext:
                ext[p] = nxt
                nxt += 1
            prod[i][j] = ext[p]
    cells = {}
    for i in range(N):
        for j in range(N):
            cells.setdefault(prod[i][j], []).append((i, j))

    for w, ps in cells.items():
        pv = []
        for (i, j) in ps:
            v = m.NewBoolVar("")
            m.AddBoolAnd([selA[i], selB[j]]).OnlyEnforceIf(v)
            m.AddBoolOr([selA[i].Not(), selB[j].Not()]).OnlyEnforceIf(v.Not())
            pv.append(v)
        half = m.NewIntVar(0, len(ps), "")
        m.Add(sum(pv) == 2 * half)          # EVEN multiplicity, every value

    s = cp_model.CpSolver()
    s.parameters.max_time_in_seconds = tl
    s.parameters.num_search_workers = 1
    t0 = time.time()
    st = s.Solve(m)
    nm = s.StatusName(st)
    dt = time.time() - t0

    if st in (cp_model.OPTIMAL, cp_model.FEASIBLE):
        A = [U[i] for i in range(N) if s.Value(selA[i])]
        B = [U[i] for i in range(N) if s.Value(selB[i])]
        cnt = Counter()
        for g in A:
            for h in B:
                cnt[mul(g, h)] += 1
        ok = all(v % 2 == 0 for v in cnt.values())
        print(f"  *** ZERO DIVISOR CANDIDATE: |A|={len(A)} |B|={len(B)}  [{nm}] "
              f"solver-free re-verified: {ok}  ({dt:.0f}s)", flush=True)
        if ok:
            path = f"../results/zerodiv_{name}_B{r}.txt"
            with open(path, "w") as f:
                f.write(f"# F2[{name}] zero-divisor support pair, both in B({r})\nA:\n")
                for g in A:
                    f.write(repr(g) + "\n")
                f.write("B:\n")
                for g in B:
                    f.write(repr(g) + "\n")
            print(f"  witness written to {path}", flush=True)
            print("  *** THIS WOULD REFUTE KAPLANSKY'S ZERO-DIVISOR CONJECTURE."
                  " Do not announce before zero-trust certification and an"
                  " adversarial prior-art pass. ***", flush=True)
    elif nm == "INFEASIBLE":
        print(f"  status=INFEASIBLE ({dt:.0f}s)  => THEOREM: no zero divisor of "
              f"F2[{name}] with both supports in B({r})"
              + (f" and |A|+|B| <= {max_total}" if max_total else "")
              + ".  [uses NS24 Thm 1.4 pruning; ball-limited]", flush=True)
    else:
        print(f"  status={nm} ({dt:.0f}s)  unresolved -- no claim", flush=True)


if __name__ == "__main__":
    main()

